Quantization Algorithms for Random Fourier Features

The method of random projection (RP) is the standard technique in machine learning and many other areas, for dimensionality reduction, approximate near neighbor search, compressed sensing, etc. Basically, RP provides a simple and effective scheme for approximating pairwise inner products and Euclidean distances in massive data. Closely related to RP, the method of random Fourier features (RFF) has also become popular, for approximating the Gaussian kernel. RFF applies a specific nonlinear transformation on the projected data from random projections. In practice, using the (nonlinear) Gaussian kernel often leads to better performance than the linear kernel (inner product), partly due to the tuning parameter $(\gamma)$ introduced in the Gaussian kernel. Recently, there has been a surge of interest in studying properties of RFF. After random projections, quantization is an important step for efficient data storage, computation, and transmission. Quantization for RP has also been extensive studied in the literature. In this paper, we focus on developing quantization algorithms for RFF. The task is in a sense challenging due to the tuning parameter $\gamma$ in the Gaussian kernel. For example, the quantizer and the quantized data might be tied to each specific tuning parameter $\gamma$. Our contribution begins with an interesting discovery, that the marginal distribution of RFF is actually free of the Gaussian kernel parameter $\gamma$. This small finding significantly simplifies the design of the Lloyd-Max (LM) quantization scheme for RFF in that there would be only one LM quantizer for RFF (regardless of $\gamma$). We also develop a variant named LM$^2$-RFF quantizer, which in certain cases is more accurate. Experiments confirm that the proposed quantization schemes perform well.

==> fig2/PlotPDF.m <==
function PlotPDF

z1 = -1:0.01:1; 
f1 = 1./sqrt(1-z1.^2)./pi;

z2 = 0:0.01:1;
f2 = 1./sqrt(z2-z2.^2)./pi;

figure;
plot(z1,f1,'r-','linewidth',2);hold on; grid on; 
plot(z2,f2,'k-','linewidth',2);
set(gca,'fontsize',20);
xlabel('z');
ylabel('density');
text(0,0.8,'fz','fontsize',20,'color','r');
text(0,0.4,'f{z_2}','fontsize',20,'color','k');
%set(gca,'xtick',-1:0.2:1);
set(gca,'ytick',0:0.5:10);
